Swift: A Multi-FPGA Framework for Scaling Up Accelerated Graph Analytics

Graph analytics are vital in fields such as social networks, biomedical research, and graph neural networks (GNNs). However, traditional CPUs and GPUs struggle with the memory bottlenecks caused by large graph datasets and their fine-grained memory accesses. While specialized graph accelerators address these challenges, they often support only moderate-sized graphs (under 500 million edges). Our paper proposes Swift, a novel scale-up graph accelerator framework that processes large graphs by leveraging the flexibility of FPGA custom datapath and memory resources, and optimizes utilization of high-bandwidth 3D memory (HBM). Swift supports up to 8 FPGAs in a node. Swift introduces a decoupled, asynchronous model based on the Gather-Apply-Scatter (GAS) scheme. It subgraphs across FPGAs, and each subgraph into intervals based on source vertex IDs. Processing on these intervals is decoupled and executed asynchronously, instead of bulk-synchonous operation, where throughput is limited by the slowest task. This enables simultaneous processing within each multi-FPGA node and optimizes the utilization of communication (PCIe), off-chip (HBM), and on-chip BRAM/URAM resources. Swift demonstrates significant performance improvements compared to prior scalable FPGA-based frameworks, performing 12.8 times better than the ForeGraph. Performance against Gunrock on NVIDIA A40 GPUs is mixed, because NVlink gives the GPU system a nearly 5X bandwidth advantage, but the FPGA system nevertheless achieves 2.6x greater energy efficiency.

==> data/generate_table_HITS.py <==
import matplotlib.pyplot as plt
import numpy as np

# Increase font size
plt.rcParams.update({
    'font.size': 21,
    'axes.titlesize': 21,
    'axes.labelsize': 21,
    'xtick.labelsize': 18,
    'ytick.labelsize': 18,
    'legend.fontsize': 21
})

# Data
categories = ['IND', 'TW', 'SK', 'UK', 'SN', 'WB', 'R8', 'R16', 'R32', 'Geo mean']
gunrock_performance = [6886, np.nan, 12663, 11152, 7638, 8300, 12015, 11675, 10632, 9779]
swift_performance = [6594, np.nan, 9370, 6643, 1832, 3232, 13205, 10942, 7891, 6713]

gunrock_bandwidth = [2.5, np.nan, 4.5, 4.0, 2.7, 3.0, 4.3, 4.2, 3.8, 3.5]
swift_bandwidth = [4.8, np.nan, 6.8, 4.8, 1.3, 2.3, 9.6, 7.9, 5.7, 4.9]

gunrock_energy = [13.1, np.nan, 24.2, 21.3, 14.6, 15.8, 22.9, 22.3, 20.3, 18.7]
swift_energy = [37.5, np.nan, 53.2, 37.7, 10.4, 18.4, 75.0, 62.2, 48.8, 38.1]

# Expanded color-blind friendly palette
colors = ['#4daf4a','#377eb8',  '#f781bf', '#a65628', '#984ea3', '#999999', '#e41a1c', '#dede00']


# Function to add tick lines
def add_tick_lines(ax):
    ax.tick_params(axis='both', which='both', direction='in', length=6, width=1, colors='black', grid_color='gray', grid_alpha=0.7)
    ax.grid(True,linestyle=':')  # Enable grid lines

# Performance Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
x = np.arange(len(categories))
width = 0.35

rects1 = ax.bar(x - width/2, gunrock_performance, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_performance, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS')
ax.set_title('Performance (MTEPS)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_hits_performance.svg")
plt.show()

# Bandwidth Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_bandwidth, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_bandwidth, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Bandwidth')
ax.set_title('Bandwidth Efficiency (MTEPS/Bandwidth)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_hits_bandwidth.svg")
plt.show()

# Energy Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_energy, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_energy, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Watt')
ax.set_title('Energy Efficiency (MTEPS/Watt)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_hits_energy.svg")
plt.show()


==> data/generate_table_improvement.py <==
import matplotlib.pyplot as plt
import numpy as np

# Increase font size
plt.rcParams.update({
    'font.size': 21,
    'axes.titlesize': 21,
    'axes.labelsize': 21,
    'xtick.labelsize': 18,
    'ytick.labelsize': 18,
    'legend.fontsize': 21
})

# Data for PR
categories_pr = ['IND', 'TW', 'SK', 'UK', 'SN', 'WB', 'R8', 'R16', 'R32', 'Geo mean']
improvement_pr_bandwidth = [2.3, 2.9, 0.7, 0.8, 0.8, 0.8, 2.1, 2.1, 2.2, 1.7]
improvement_pr_energy = [3.3, 4.3, 1.1, 1.2, 1.2, 1.1, 3.1, 3.1, 3.2, 2.5]

# Data for SPMV
improvement_spmv_bandwidth = [1.5, 1.7, 1.1, 1.2, 0.8, 1.0, 2.0, 1.8, 1.9, 1.4]
improvement_spmv_energy = [3.0, 3.5, 1.2, 1.3, 1.0, 1.1, 3.2, 2.9, 3.1, 2.3]

# Data for HITS
improvement_hits_bandwidth = [1.9, np.nan, 1.5, 1.2, 0.5, 0.8, 2.2, 1.9, 1.5, 1.4]
improvement_hits_energy = [2.9, np.nan, 2.2, 1.8, 0.7, 1.2, 3.3, 2.8, 2.2, 2.0]

# Expanded color-blind friendly palette
# colors = ['#4daf4a', '#377eb8', '#f781bf', '#ff7f00', '#a65628', '#984ea3', '#999999', '#e41a1c', '#dede00', '#40b0a6']
colors = ['#4daf4a', '#377eb8', '#ff7f00']

# Function to add tick lines
def add_tick_lines(ax):
    ax.tick_params(axis='both', which='both', direction='in', length=6, width=1, colors='black', grid_color='gray', grid_alpha=0.7)
    ax.grid(True, linestyle=':')  # Enable grid lines

# Improvement Bar Graph for Bandwidth Efficiency
fig, ax = plt.subplots(figsize=(12, 6))
x = np.arange(len(categories_pr))
width = 0.2

rects1 = ax.bar(x - width, improvement_pr_bandwidth, width, label='PR', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x, improvement_spmv_bandwidth, width, label='SPMV', color=colors[1], edgecolor='black', linewidth=1)
rects3 = ax.bar(x + width, improvement_hits_bandwidth, width, label='HITS', color=colors[2], edgecolor='black', linewidth=1)

ax.set_ylabel('Improvement (x)')
ax.set_title('Bandwidth Efficiency Improvement')
ax.set_xticks(x)
ax.set_xticklabels(categories_pr, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_bandwidth_improvement.svg")
plt.show()

# Improvement Bar Graph for Energy Efficiency
fig, ax = plt.subplots(figsize=(12, 6))
x = np.arange(len(categories_pr))
width = 0.2

rects1 = ax.bar(x - width, improvement_pr_energy, width, label='PR', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x, improvement_spmv_energy, width, label='SPMV', color=colors[1], edgecolor='black', linewidth=1)
rects3 = ax.bar(x + width, improvement_hits_energy, width, label='HITS', color=colors[2], edgecolor='black', linewidth=1)

ax.set_ylabel('Improvement (x)')
ax.set_title('Energy Efficiency Improvement')
ax.set_xticks(x)
ax.set_xticklabels(categories_pr, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_energy_improvement.svg")
plt.show()


==> data/generate_table_pr.py <==
import matplotlib.pyplot as plt
import numpy as np

# Increase font size
plt.rcParams.update({
    'font.size': 21,
    'axes.titlesize': 21,
    'axes.labelsize': 21,
    'xtick.labelsize': 18,
    'ytick.labelsize': 18,
    'legend.fontsize': 21
})

# Data
categories = ['IND', 'TW', 'SK', 'UK', 'SN', 'WB', 'R8', 'R16', 'R32', 'Geo mean']
gunrock_performance = [8726, 11241, 22634, 17950, 8627, 11742, 15426, 13243, 10323, 11800]
swift_performance = [12179, 16685, 18740, 13412, 4012, 6465, 25795, 20900, 15936, 13771]

gunrock_bandwidth = [3.1, 4.0, 8.1, 6.4, 3.1, 4.2, 5.5, 4.8, 3.7, 4.2]
swift_bandwidth = [8.8, 12.1, 13.6, 9.7, 2.9, 4.7, 18.7, 15.1, 11.5, 10.0]

gunrock_energy = [16.7, 21.5, 43.2, 34.3, 16.5, 22.4, 29.4, 25.3, 19.7, 22.5]
swift_energy = [69.2, 94.8, 106.5, 76.2, 22.8, 36.7, 146.6, 118.8, 90.5, 78.2]

# Expanded color-blind friendly palette
colors = ['#4daf4a','#377eb8',  '#f781bf', '#a65628', '#984ea3', '#999999', '#e41a1c', '#dede00']


# Function to add tick lines
def add_tick_lines(ax):
    ax.tick_params(axis='both', which='both', direction='in', length=6, width=1, colors='black', grid_color='gray', grid_alpha=0.7)
    ax.grid(True,linestyle=':')  # Enable grid lines

# Performance Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
x = np.arange(len(categories))
width = 0.35

rects1 = ax.bar(x - width/2, gunrock_performance, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_performance, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS')
ax.set_title('Performance (MTEPS)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_pr_performance.svg")
plt.show()

# Bandwidth Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_bandwidth, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_bandwidth, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Bandwidth')
ax.set_title('Bandwidth Efficiency (MTEPS/Bandwidth)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_pr_bandwidth.svg")
plt.show()

# Energy Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_energy, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_energy, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Watt')
ax.set_title('Energy Efficiency (MTEPS/Watt)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_pr_energy.svg")
plt.show()


==> data/generate_table_pr_sync.py <==
import matplotlib.pyplot as plt
import numpy as np

# Increase font size
plt.rcParams.update({
    'font.size': 21,
    'axes.titlesize': 21,
    'axes.labelsize': 21,
    'xtick.labelsize': 18,
    'ytick.labelsize': 18,
    'legend.fontsize': 21
})

# Data
categories = ['IND', 'TW', 'SK', 'UK', 'SN', 'WB', 'R8', 'R16', 'R32', 'Geo mean']
gunrock_performance = [8726, 11241, 22634, 17950, 8627, 11742, 15426, 13243, 10323, 11800]
swift_performance = [12179, 16685, 18740, 13412, 4012, 6465, 25795, 20900, 15936, 13771]

gunrock_bandwidth = [3.1, 4.0, 8.1, 6.4, 3.1, 4.2, 5.5, 4.8, 3.7, 4.2]
swift_bandwidth = [8.8, 12.1, 13.6, 9.7, 2.9, 4.7, 18.7, 15.1, 11.5, 10.0]

gunrock_energy = [16.7, 21.5, 43.2, 34.3, 16.5, 22.4, 29.4, 25.3, 19.7, 22.5]
swift_energy = [69.2, 94.8, 106.5, 76.2, 22.8, 36.7, 146.6, 118.8, 90.5, 78.2]

# Expanded color-blind friendly palette
colors = ['#4daf4a','#377eb8',  '#f781bf', '#a65628', '#984ea3', '#999999', '#e41a1c', '#dede00']


# Function to add tick lines
def add_tick_lines(ax):
    ax.tick_params(axis='both', which='both', direction='in', length=6, width=1, colors='black', grid_color='gray', grid_alpha=0.7)
    ax.grid(True,linestyle=':')  # Enable grid lines

# Performance Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
x = np.arange(len(categories))
width = 0.35

rects1 = ax.bar(x - width/2, gunrock_performance, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_performance, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS')
ax.set_title('Performance (MTEPS)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_pr_performance.svg")
plt.show()

# Bandwidth Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_bandwidth, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_bandwidth, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Bandwidth')
ax.set_title('Bandwidth Efficiency (MTEPS/Bandwidth)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_pr_bandwidth.svg")
plt.show()

# Energy Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_energy, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_energy, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Watt')
ax.set_title('Energy Efficiency (MTEPS/Watt)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_pr_energy.svg")
plt.show()

# Sync vs Async Performance Bar Graph
categories_sync_async = ['TW', 'SK', 'UK', 'R16', 'R32', 'Geo mean']
sync_performance = [6418, 7045, 4788, 9172, 14153, 6979]
async_performance = [16667, 18243, 13295, 23786, 23897, 16913]


# categories_sync_async = ['UK', 'com-Friendster', 'krong500-logn20', 'R16', 'SK', 'TW', 'R32']
# sync_performance = [4788, 4983, 5761, 9172, 7045, 6418, 14153]
# async_performance = [13295, 14618, 11788, 23786, 18243, 16667, 23897]

fig, ax = plt.subplots(figsize=(10, 6))
x_sync_async = np.arange(len(categories_sync_async))
width_sync_async = 0.35

rects1 = ax.bar(x_sync_async - width_sync_async/2, sync_performance, width_sync_async, label='Sync (FPGA)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x_sync_async + width_sync_async/2, async_performance, width_sync_async, label='Async (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_title('Sync vs Async Performance (MTEPS)')
ax.set_ylabel('MTEPS (4 FPGAs)')
ax.set_xticks(x_sync_async)
ax.set_xticklabels(categories_sync_async, rotation=45, ha='right')
ax.legend()

# Adding a separator line for the Geo mean results
plt.axvline(x=4.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_sync_async_performance.svg")
plt.show()


# Data
num_fpgas = ['1 FPGA', '2 FPGAs', '4 FPGAs', '8 FPGAs']
mteps = [4460.371318, 8920.742637, 16843.96163, 22406.68801]

# Linear Scaling Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
x = np.arange(len(num_fpgas))
width = 0.5

rects = ax.bar(x, mteps, width, label='PageRank (MTEPS)', color=colors[0], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS')
ax.set_title('Scaling in MTEPS from 1 to 8 FPGAs')
ax.set_xticks(x)
ax.set_xticklabels(num_fpgas, rotation=45, ha='right')
ax.legend()

# Add a line connecting the tops of the bars
ax.plot(x, mteps, color='black', linewidth=2, marker='o')

# Add text labels above bars
for rect in rects:
    height = rect.get_height()
    ax.annotate(f'{height:.2f}',
                xy=(rect.get_x() + rect.get_width() / 2, height),
                xytext=(0, 3),  # 3 points vertical offset
                textcoords="offset points",
                ha='center', va='bottom')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_linear_scaling.svg")
plt.show()

==> data/generate_table_spmv.py <==
import matplotlib.pyplot as plt
import numpy as np

# Increase font size
plt.rcParams.update({
    'font.size': 21,
    'axes.titlesize': 21,
    'axes.labelsize': 21,
    'xtick.labelsize': 18,
    'ytick.labelsize': 18,
    'legend.fontsize': 21
})

# Data
categories = ['IND', 'TW', 'SK', 'UK', 'SN', 'WB', 'R8', 'R16', 'R32', 'Geo mean']
gunrock_performance = [10907, 11686, 50799, 32962, 9649, 17241, 24700, 20036, 14937, 16245]
swift_performance = [12179, 16685, 18740, 13412, 4012, 6465, 25795, 20900, 15936, 13771]

gunrock_bandwidth = [3.9, 4.2, 18.2, 11.8, 3.5, 6.2, 8.9, 7.2, 5.4, 5.8]
swift_bandwidth = [8.8, 12.1, 13.6, 9.7, 2.9, 4.7, 18.7, 15.1, 11.5, 10.0]

gunrock_energy = [20.8, 22.3, 96.9, 62.9, 18.4, 32.9, 47.1, 38.2, 28.5, 31.0]
swift_energy = [69.2, 94.8, 106.5, 76.2, 22.8, 36.7, 146.6, 118.8, 90.5, 78.2]

# Expanded color-blind friendly palette
colors = ['#4daf4a','#377eb8',  '#f781bf', '#a65628', '#984ea3', '#999999', '#e41a1c', '#dede00']


# Function to add tick lines
def add_tick_lines(ax):
    ax.tick_params(axis='both', which='both', direction='in', length=6, width=1, colors='black', grid_color='gray', grid_alpha=0.7)
    ax.grid(True,linestyle=':')  # Enable grid lines

# Performance Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
x = np.arange(len(categories))
width = 0.35

rects1 = ax.bar(x - width/2, gunrock_performance, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_performance, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS')
ax.set_title('Performance (MTEPS)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_spmv_performance.svg")
plt.show()

# Bandwidth Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_bandwidth, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_bandwidth, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Bandwidth')
ax.set_title('Bandwidth Efficiency (MTEPS/Bandwidth)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_spmv_bandwidth.svg")
plt.show()

# Energy Efficiency Bar Graph
fig, ax = plt.subplots(figsize=(10, 6))
rects1 = ax.bar(x - width/2, gunrock_energy, width, label='Gunrock (GPU)', color=colors[0], edgecolor='black', linewidth=1)
rects2 = ax.bar(x + width/2, swift_energy, width, label='Swift (FPGA)', color=colors[1], edgecolor='black', linewidth=1)

ax.set_ylabel('MTEPS/Watt')
ax.set_title('Energy Efficiency (MTEPS/Watt)')
ax.set_xticks(x)
ax.set_xticklabels(categories, rotation=45, ha='right')
ax.legend()

# Adding a separator line for Geo mean results
plt.axvline(x=8.5, color='gray', linestyle='--')

add_tick_lines(ax)  # Add tick lines

fig.tight_layout()
plt.savefig("./fig_spmv_energy.svg")
plt.show()

